Deciding superellipticity and computing the Weierstrass normal form

Let \( \mathcal{S}_{g,n} \subset \mathcal{M}_g \) be the locus of curves of genus \( g \geq 2 \) admitting a model \( y^n = h(x) \) with \( h \) separable; such curves $C$ have a cyclic group \( C_n \leq \operatorname{Aut}(C) \) of order \( n \) with \( C/C_n \cong \mathbb{P}^1 \). % We give an algorithm which, given an absolutely irreducible plane model \( F(x,y) = 0 \) of a curve \( C \) over a field \( k_0 \) of characteristic zero, decides for which \( n \) the curve lies in \( \mathcal{S}_{g,n} \) and returns a model \( y^n = h(x) \) together with the birational transformation to it.

==> anc/README.md <==
# superelliptic.py

Implementation of the algorithm of

> T. Shaska, *Deciding superellipticity and computing the Weierstrass normal form*.

Given an absolutely irreducible plane model `F(X, Y) = 0` of a curve `C` of genus
`g >= 2` over a number field `k0`, the code returns the levels `n` for which
`[C]` lies in the superelliptic locus `S_{g,n}`, each with a model `v^n = c h(u)`
and the birational transformation to it.

All computations are exact. All of them are carried out over the ground field
`k0`, and the constant field is extended only in case (d') of Theorem 6.2 of the
paper. Section, result and equation numbers below refer to the paper.

## Requirements

Sage. Tested with Sage 10.4 and with passagemath 10.8. The function field of the
plane model, its genus, a basis of holomorphic differentials, places, divisors
and Riemann–Roch spaces are provided by Sage's implementation of the algorithms
of Hess.

## Usage

```
sage: from superelliptic import *
sage: R.<X,Y> = QQ[]
sage: show(superelliptic_levels(Y^3 - ((X+Y)^4 - 1)))
level 3:
  u   = ...
  v   = ...
  v^3 = u^4 - 1
level 4:
  ...
```

`superelliptic_levels(F, nmax=None, verbose=False)` returns a list of tuples
`(n, u, v, h, c)` with `v^n = c*h(u)`, `k(u,v) = k(C)` and `[k(C):k(u)] = n`.
An entry obtained after the base change of case (d') carries the extension as a
sixth component. `show` prints one block per level. `verbose=True` prints the
timings and the intermediate data reported in Table 1 of the paper.

`supported_cases()` returns a description of what the implementation covers.

## Routines

The list follows the steps of Algorithm 5.9.

**`function_field(F, K=None)`** builds the function field of `F(X, Y) = 0`,
replacing `Y` by `y = lc(x)*Y` when `F` is not monic in `Y`. **`to_XY`** rewrites
an output in the original coordinates. **`base_change(L, K)`** performs the
extension of case (d'). **`canonical_divisor(L)`** returns a canonical divisor.

**`weierstrass_points(L)`** returns the closed points of the Weierstrass divisor
`E` that can enter a candidate branch divisor, with their weights. This is
Proposition 5.1. The Wronskian `W` is formed, its norm to `k0(x)` is factored,
and `W` itself is used no further; the height of `W` is not bounded in terms of
`g`, so no valuation, expansion or residue field of `W` is computed.

For an irreducible factor `q` of the norm, the degree of the part of `E` above
`q` is `deg(q)*e_q + g(g+1)/2 * D_q`, where `e_q` is the exponent of `q` in the
norm and `D_q` the degree of `div(dx)` above `q`. A point above `q` of admissible
weight contributes at least `w_min * deg(q)` to that degree, so a factor failing
that bound, or of degree exceeding `2g + 2`, is discarded without computing the
places above it. Factors of degree one are always kept, since rational points of
any positive weight are used in cases (a) and (c) of Theorem 6.2.

The weight of a place of degree one is the sum of `s_i - i` over its vanishing
sequence, computed from the dimensions `l(K - iP)`. At a place of higher degree
the valuation of `W` is recovered from the norm identity of Proposition 5.1 by
subtracting the contributions of the places of degree one above `q`, which
determines it whenever a single place of higher degree lies above `q`. Only when
several such places share one factor is a valuation of `W` computed directly. The
constant field is never extended here.

**`vanishing_sequence(L, P, Kdiv=None)`** computes the vanishing sequence at a
place from Riemann–Roch dimensions.

**`admissible_sequences(g, nmax=None)`** and **`branch_data_of_level(g, n)`** list
the branch data of level `n` and genus `g`, the pairs `(m, s_{n,m})` of Eq. (3)
and Eq. (8), and their weights. **`candidate_branch_divisors`** forms the
`k0`-rational divisors `S` of Eq. (29). **`eigenspace_test`** is the dimension
test of Proposition 5.3, Eq. (23).

**`quotient_functions(L, Kdiv, S, g, n, m, wpts)`** is Theorem 6.2 and returns the
candidates of each of its cases:

* case (a): the reduction of the top eigenspace;
* case (b): the fibre at infinity, read off `div(omega_0) = div(f) + K` for `f`
  the generator of that eigenspace;
* case (c): the rational Weierstrass points off `S`, the places over `x = oo`
  first;
* case (d): the rational branch point when present, and for `d < m < n` the
  non-reduced fibres of the pencil ratio.

**`_derivative_subspace`** imposes the linear condition of Lemma 5.4 as membership
of `sum c_i df_i` in `H^0(Omega^1(-(n-1)S' + 2D))`. **`_cut_to_pencil`** performs
the reduction of case (a), enumerating closed points above places of `k0(pi_0)` of
increasing degree and height, and accepting a point exactly when the dimension
drops by one.

**`kummer_test(L, u)`** tests Proposition 5.6 for a function `u` of degree `n`,
using the Galois-stable local data; for the candidates required by the
completeness theorems the test is exhaustive. The branch values of `u` are
obtained from a plane model as in Lemma 5.7: a coordinate `z` generating `L` over
`k0(u)` is chosen, either `z = x` when the minimal polynomial of `u` over `k0(x)`
has full degree, or `z = a*x + b*y` with `gcd(deg z, n) = 1`. Eliminating `x` by a
resultant gives `G(T, Z)` with `G(u, z) = 0`, and every finite branch value of `u`
is a root of `disc_Z(G) * lc_Z(G)`. Each irreducible factor of that polynomial is
then decided exactly, by testing whether the divisor of zeros of `q(u)` is
non-reduced, so no property of the resultant beyond containment is used. The
routine enumerates the local data `(l_j)` and tests whether the divisor of
Eq. (27) is principal; on success it returns `v` spanning `L(-D)` and `h` with
`v^n = c h(u)`.

**`_fibre_structure`**, **`_branch_value_candidates`** and **`_places_over_x_place`**
are its subroutines.

**`separable_model(u, v, n, h, c0)`** applies Lemma 4.3 and Theorem 4.5: it
multiplies the data by a unit making all but at most one `l_j` equal to one, moves
the exception to infinity, and returns the separable model when one exists.

**`hyperelliptic_extra_levels(L, g, u2, v2, hpoly, c0)`** is step 5 of
Algorithm 5.9, implemented as the shape test of Proposition 5.8. The level
`n` in `{2g+1, 2g+2}` is realised over `k0` if and only if some `t` in `P^1(k0)`,
moved to infinity, brings `f` to the form `a(x - beta)^n + b` with `b != 0`. The
candidates `t` are finite: infinity when `deg f = n`; the `k0`-rational roots of
`f` when `n = 2g+1`; and when `n = 2g+2` the `k0`-rational common roots of the
coefficients of `m*p*p'' - (m-1)*(p')^2`, `m = n-1`, which is Eq. (28), on the
`x`-derivative `p` of `f_t(x) = x^(2g+2) f(t + 1/x)`; they express that `p` is a
constant times a perfect `(n-1)`-st power. No enumeration of projective
equivalences is performed and the algebraic closure is not used. Each surviving
`t` is then tested by the shape condition itself, and the output is checked by
division before it is reported. Solutions of Eq. (28) that are not `k0`-rational
are returned in the second component and reported at the end of the run.

**`_tidy_model(n, u, v, h, c)`** normalises an output before it is verified: it
translates `u` so that the coefficient of `T^(m-1)` in `h` vanishes, clears
denominators to a primitive integral polynomial, and absorbs the `n`-th power part
of the constant into `v`. The identity `v^n = c h(u)` is then re-verified by
division on the normalised model. **`_verify`** and **`_is_separable`** are the
checks.

**`superelliptic_levels(F, nmax=None, verbose=False)`** runs the whole algorithm.

## Completeness and reported cases

The mathematical algorithm is complete: Theorem 5.10 over the field `k_n`,
Theorem 6.4 and Corollary 6.6 over `k0`. The implementation realises it with
bounds on the enumerations, so a run can end without deciding a case. It reports
such cases rather than returning a negative answer for them, so a level is never
silently omitted.

Three situations are collected and reported at the end of a run:

1. exhaustion of the enumeration budget of `_cut_to_pencil` in case (a) of
   Theorem 6.2. The proof of that case terminates because `P^1(k0)` is infinite;
   the implementation enumerates closed points above places of `k0(pi_0)` of
   increasing degree and height, and stops at `budget=400`.
2. a candidate function for which no coordinate `z` certifying `k0(u,z) = L` is
   found in `kummer_test`, that is, no `z` satisfying the hypothesis of Lemma 5.7.
3. solutions of the shape conditions of Proposition 5.8, Eq. (28), that are not
   `k0`-rational.

`NeedsBaseChange` is raised in case (d') of Theorem 6.2; the caller extends the
constant field to the residue field of a closed point of the branch divisor and
reruns the level there, the outputs carrying the extension. `UnsupportedCase` is
raised with a reason for anything outside `supported_cases()`.

Case (d') is not reached by any of the ten models in Table 1 of the paper, nor by
any example in it. It is the only case in which the constant field is extended.

Levels admitting no separable model are outside Theorem 5.10 and are not searched
for. Remark 5.11 describes what the reduction to Weierstrass points still recovers
for such levels, and gives branch data, `n = 4` with `(l_j) = (1,1,3,3)` in genus
three, for which it fails; no routine here implements that search.

## Positive characteristic

Over a finite field of characteristic `p` only tame levels, those with `p` not
dividing `n`, are considered, and `k0` is enlarged to contain the relevant roots
of unity. The paper is written in characteristic zero; the positive
characteristic path is not covered by its theorems.


==> anc/superelliptic.py <==
r"""
superelliptic.py -- Sage implementation of the algorithm of

    T. Shaska, Superelliptic loci in the moduli space of curves.

Given an irreducible polynomial F(X, Y) over QQ, a number field or a
finite field, defining a plane curve C of genus g >= 2,

    superelliptic_levels(F)

returns one entry per level n found, namely (n, u, v, h, c) with u, v in
the function field of C and h in k0[T], such that

    v^n = c * h(u),      k(u, v) = k(C),      [k(C) : k(u)] = n.

The steps are those of the main algorithm of the paper (Sections 7 and 8).

  1. genus, holomorphic differentials, Riemann-Roch spaces (Hess);
  2. Weierstrass points as closed points over the ground field, from the
     norm of the Wronskian, with their weights (Section 7.1);
  3. candidate branch divisors S, filtered by weight and by the dimension
     test of Proposition 7.2;
  4. the quotient function from S by Theorem 7.4;
  5. the Kummer criterion of Proposition 7.6, then Lemma 6.2 and
     Theorem 6.4 for the normal form;
  6. the isolated levels 2g+1, 2g+2 of a hyperelliptic curve.

Everything is exact and everything happens over the ground field k0.  A
level whose treatment needs a construction not implemented here raises
UnsupportedCase, with the reason; the levels that are supported are
listed by supported_cases().

Over a finite field of characteristic p only tame levels (p does not
divide n) are considered, and k0 is enlarged to contain the relevant
roots of unity.  Requires Sage (tested with passagemath 10.8).

Usage:

    sage: from superelliptic import *
    sage: R.<X,Y> = QQ[]
    sage: show(superelliptic_levels(Y^3 - ((X+Y)^4 - 1)))
"""

from sage.all import (QQ, ZZ, PolynomialRing, FunctionField, matrix, gcd,
                      Integer, lcm, prod, QQbar, vector)
from itertools import product, combinations, combinations_with_replacement
from sage.libs.pari import pari
try:
    pari.allocatemem(2 ** 31)
except Exception:
    pass


def _gcd(*args):
    """gcd of any number of integers; _gcd(a) = a."""
    return gcd([Integer(a) for a in args])


class NeedsBaseChange(Exception):
    """Raised in case (d') of Theorem 8.2: a base change to the residue
    field of a closed point of the branch divisor is required.  Carries
    the closed point."""
    def __init__(self, place, msg):
        super().__init__(msg)
        self.place = place


class UnsupportedCase(Exception):
    """Raised for a candidate whose treatment is not implemented."""


def supported_cases():
    return ("every case of Theorem 8.2 is implemented: (a) by cutting the "
            "top eigenspace at closed points above values of the input "
            "coordinate; (b) by reading the fibre at infinity off "
            "div(omega_0); (c) by rational Weierstrass points off S; (d) by "
            "a rational branch point when present and by the enumeration of "
            "non-reduced fibres of the pencil ratio for d < m < n; (d') by "
            "one base change to the residue field of a closed point of S, "
            "over which the level is rerun.  Step 5 returns the transformed "
            "quadratic model over the ground field.")


def _genus_of_data(n, ls):
    """Genus of the cyclic cover with branch data ls (finite points),
    l_infty determined by the sum, formula (2)."""
    m = sum(ls)
    linf = (-m) % n
    br = list(ls) + ([linf] if linf else [])
    t = -2 * n + sum(n - _gcd(n, l) for l in br)
    if t % 2:
        return None
    return t // 2 + 1


def _index_set(n, ls, i):
    """The set A of Proposition 4.1 for the totally ramified point over p_i."""
    from fractions import Fraction as Fr
    m = sum(ls)
    dinf = _gcd(n, m)
    einf = n // dinf
    A = []
    for b in range(n):
        rhs = Fr(b * m, n) - 1 - Fr(1, einf)
        fl = sum((b * l) // n for l in ls)
        a = 0
        while a + fl <= rhs:
            A.append((a, b))
            a += 1
    return A


def _sequence_of_data(n, ls, i):
    """Vanishing sequence (7) at the totally ramified point over p_i."""
    return tuple(sorted(n * a + n - 1 - (b * ls[i]) % n
                        for a, b in _index_set(n, ls, i)))


def admissible_sequences(g, nmax=None):
    """Dictionary n -> set of sequences S_n(g), 2 <= n <= nmax (default g+2).

    Only sequences different from the generic one (0, ..., g-1) are kept,
    since only Weierstrass points are tested."""
    if nmax is None:
        nmax = g + 2
    generic = tuple(range(g))
    out = {}
    for n in range(2, nmax + 1):
        seqs = set()
        # each branch point contributes at least n/2 to the sum in (2),
        # so the number s of finite branch points is bounded as follows
        smax = (4 * g - 4) // n + 4
        for s in range(1, smax + 1):
            for ls in combinations_with_replacement(range(1, n), s):
                if _gcd(n, *ls) != 1:
                    continue
                if _genus_of_data(n, ls) != g:
                    continue
                for i, l in enumerate(ls):
                    if _gcd(n, l) == 1:
                        sq = _sequence_of_data(n, ls, i)
                        if sq != generic:
                            seqs.add(sq)
        out[n] = seqs
    return out


# ----------------------------------------------------------------------
#  Function field of the plane model
# ----------------------------------------------------------------------

def function_field(F, K=None):
    """Return (L, X, Y, lc) where L = K(x)[y]/(P) is the function field of
    the plane curve F(X, Y) = 0.  Here x is the coordinate X, and
    y = lc(x) * Y with lc the leading coefficient of F in Y, so that P is
    monic; X and Y are returned as elements of L."""
    R = F.parent()
    if K is None:
        K = R.base_ring()
    Fx = FunctionField(K, 'x')
    x = Fx.gen()
    S = PolynomialRing(Fx, 'Y')
    Yv = S.gen()
    P = S(F(x, Yv))
    n = P.degree()
    lc = P.leading_coefficient()
    if not P.is_monic():
        # y = lc * Y satisfies the monic polynomial below
        P = S(sum(P[k] * lc ** (n - 1 - k) * Yv ** k for k in range(n + 1)))
    L = Fx.extension(P, 'y')
    return L, L(x), L.gen() / L(lc), lc


def to_XY(elem, lc):
    """Rewrite an element sum a_k(x) y^k of the function field as a
    polynomial in Y over K(X), using y = lc * Y.  Returned as a polynomial
    in Y with coefficients in K(X)."""
    L = elem.parent()
    Fx = L.base_field()
    S = PolynomialRing(Fx, 'Y')
    Yv = S.gen()
    coeffs = elem.list()
    return sum(Fx(a) * Fx(lc) ** k * Yv ** k for k, a in enumerate(coeffs))


def base_change(L, K):
    """The same function field with the constant field enlarged to K."""
    Fx0 = L.base_field()
    P0 = L.polynomial()
    Fx = FunctionField(K, 'x')
    x = Fx.gen()
    S = PolynomialRing(Fx, 'Y')
    Yv = S.gen()
    P = S(0)
    for k, c in enumerate(P0.list()):
        num = c.numerator()
        den = c.denominator()
        cK = Fx(sum(K(a) * x ** i for i, a in enumerate(num.list()))) / \
             Fx(sum(K(a) * x ** i for i, a in enumerate(den.list())))
        P += cK * Yv ** k
    LK = Fx.extension(P, 'y')
    return LK, LK(x), LK.gen()


# ----------------------------------------------------------------------
#  Steps 1-3: Weierstrass points and vanishing sequences
# ----------------------------------------------------------------------

def canonical_divisor(L):
    return L(L.base_field().gen()).differential().divisor()


def weierstrass_points(L, verbose=False):
    """Weierstrass points as closed points over the ground field
    (Section 7.1).  Returns a list of pairs (P, w) with P a place of L
    and w the weight of each geometric point above P.  The closed points
    below the Weierstrass points are located by factoring the norm of the
    Wronskian W; weights are computed without valuations of W: at a
    degree one place from the vanishing sequence via ell(K - iP), and at
    a higher degree place from the identity
        ord_q(N(W)) = sum over P above q of f(P|q) * v_P(W),
    which determines v_P(W) by subtraction whenever a single higher
    degree place lies above q.  Only when several higher degree places
    share one base factor is W.valuation used.  The constant field is
    never extended."""
    g = L.genus()
    Fx = L.base_field()
    O = Fx.maximal_order()
    x = L(Fx.gen())
    dx = x.differential()
    B = L.basis_of_holomorphic_differentials()
    fs = [b / dx for b in B]
    import time as _time
    _t0 = _time.time()
    rows = [fs]
    for i in range(1, g):
        rows.append([f.derivative() for f in rows[-1]])
    _t1 = _time.time()
    W = matrix(L, rows).determinant()
    _t2 = _time.time()
    N = g * (g + 1) // 2
    Kdx = dx.divisor()
    Nw = W.norm()
    _t3 = _time.time()
    if verbose:
        print("      [timing] derivatives %.1fs  determinant %.1fs  "
              "norm %.1fs" % (_t1 - _t0, _t2 - _t1, _t3 - _t2))
    exps = {}
    for f, e in Nw.numerator().factor():
        if f.degree() > 0:
            exps[Fx(f)] = exps.get(Fx(f), 0) + e
    for f, e in Nw.denominator().factor():
        if f.degree() > 0:
            exps[Fx(f)] = exps.get(Fx(f), 0) - e
    einf = Nw.denominator().degree() - Nw.numerator().degree()
    bound = 2 * g + 2
    # Appendix A weight filter.  The degree of E above a base factor q is
    # deg(q) * e_q + N * D_q, with D_q the degree of div(dx) above q.  A
    # point above q of weight at least wmin contributes at least
    # wmin * deg(q) to that total, so when the total falls below it, no
    # point above q has admissible weight and q is discarded without
    # decomposing the places above it.  Degree one factors are always
    # kept: rational points of any positive weight enter cases (a), (c).
    wmin = None
    for nn in range(2, g + 3):
        for _m, _s, _w in branch_data_of_level(g, nn):
            wmin = _w if wmin is None else min(wmin, _w)
    if wmin is None or wmin < 1:
        wmin = 1
    below = {}
    for Q, mQ in Kdx.list():
        try:
            qb = Q.place_below()
        except AttributeError:
            qb = None
        if qb is not None:
            below[qb] = below.get(qb, 0) + Q.degree() * mQ

    def _w1(P):
        seq = vanishing_sequence(L, P, Kdx)
        return sum(s - i for i, s in enumerate(seq))

    groups = []
    for f, e in exps.items():
        if e == 0 or f.degree() > bound:
            continue
        if f.degree() >= 2:
            qb = O.ideal(f).place()
            tot = f.degree() * e + N * below.get(qb, 0)
            if tot < wmin * f.degree():
                continue
        groups.append((f.degree(), e,
                       list(L.places_above(O.ideal(f).place()))))
    groups.append((1, einf, list(L.places_infinite())))
    out = []
    for degq, e, Ps in groups:
        rem = e
        pending = []
        for P in Ps:
            if P.degree() == 1:
                w = _w1(P)
                if w > 0:
                    out.append((P, w))
                rem -= w - N * Kdx.multiplicity(P)
            else:
                pending.append(P)
        if not pending:
            continue
        solved = False
        if len(pending) == 1:
            P = pending[0]
            fP = P.degree() // degq
            if rem % fP == 0:
                w = rem // fP + N * Kdx.multiplicity(P)
                if w > 0:
                    out.append((P, w))
                solved = True
        if not solved:
            for P in pending:
                w = W.valuation(P) + N * Kdx.multiplicity(P)
                if w > 0:
                    out.append((P, w))
    if verbose:
        print("      [timing] factor+weights %.1fs" % (_time.time() - _t3))
        print("Weierstrass closed points (degree, weight):",
              [(P.degree(), w) for P, w in out])
    return out


def vanishing_sequence(L, P, Kdiv=None):
    """Vanishing sequence of H^0(C, Omega^1) at the degree one place P,
    computed from ell(K - iP)."""
    if Kdiv is None:
        Kdiv = canonical_divisor(L)
    g = L.genus()
    seq = []
    prev = g
    Pd = P.divisor()
    for i in range(1, 2 * g):
        d = len((Kdiv - Integer(i) * Pd).basis_function_space())
        if d < prev:
            seq.append(i - 1)
        prev = d
        if d == 0:
            break
    return tuple(seq)


def _place_below_data(P):
    """Data identifying the place of K(x) below P: ('inf',) or ('fin', pi)."""
    p = P.place_below()
    if p.is_infinite_place():
        return ('inf',)
    return ('fin', p.prime_ideal().gen())


def _places_over_x_place(LK, data):
    """Places of LK above the place of K(x) given by data (over the new
    constant field the polynomial pi may factor)."""
    Fx = LK.base_field()
    x = Fx.gen()
    if data[0] == 'inf':
        return list(LK.places_infinite())
    pi = data[1]
    R = PolynomialRing(Fx.constant_base_field(), 'x')
    piK = R(sum(Fx.constant_base_field()(a) * R.gen() ** i
                for i, a in enumerate(pi.numerator().list())))
    out = []
    for fac, _ in piK.factor():
        p = Fx.maximal_order().ideal(Fx(fac)).place()
        out.extend(LK.places_above(p))
    return out


# ----------------------------------------------------------------------
#  Step 5: the Kummer criterion (Proposition 7.2)
# ----------------------------------------------------------------------

def _branch_value_candidates(L, u):
    """Irreducible polynomials over K whose roots contain every finite
    branch value of u.  A plane model G(T, Z) = 0 of C with T-projection
    u is built for a coordinate z generating L over K(u); outside the
    roots of disc_Z(G) and of lc_Z(G) the fibre of the T-projection is
    finite, etale and of constant degree, so u is unramified there.
    First z = x is tried, certified by the minimal polynomial of u over
    K(x) having full degree; failing that, z = alpha*x + beta*y with
    gcd(deg z, deg u) = 1, which forces K(u, z) = L since [L : K(u, z)]
    divides both degrees.  Raises UnsupportedCase if no generator is
    found."""
    K = L.constant_base_field()
    Fx = L.base_field()
    T = PolynomialRing(K, 'T')
    n = u.divisor_of_poles().degree()
    chi = u.matrix().minpoly('T')
    if chi.degree() == L.degree():
        den = lcm([c.denominator() for c in chi.list()])
        B2 = PolynomialRing(K, names=('Tv', 'xx'))
        Tv, xv = B2.gens()
        G = sum(((c * den).numerator())(xv) * Tv ** i
                for i, c in enumerate(chi.list()))
        Gx = G.polynomial(xv)
        r = Gx.leading_coefficient()
        if Gx.degree() > 0:
            r = r * G.resultant(G.derivative(xv), xv)
        r = T(r.polynomial(Tv))
        return [q for q, _ in r.factor() if q.degree() > 0]
    # z = alpha*x + beta*y with gcd(deg z, n) = 1
    x = L(Fx.gen())
    y = L.gen()
    zc = None
    for al, be in ((0, 1), (1, 1), (1, -1), (1, 2), (2, 1), (1, -2),
                   (1, 3), (3, 1)):
        z = al * x + be * y
        if _gcd(z.divisor_of_poles().degree(), n) == 1:
            zc = (al, be, z)
            break
    if zc is None:
        raise UnsupportedCase("no generator over K(u) among the tried "
                              "coordinates")
    al, be, z = zc
    B3 = PolynomialRing(K, names=('Tv', 'xx', 'Zv'))
    Tv, xv, Zv = B3.gens()
    mp = L.polynomial()          # monic in y over K(x)
    dF = lcm([c.denominator() for c in mp.list()])
    Fb = sum(((c * dF).numerator())(xv) *
             ((Zv - al * xv) / K(be)) ** i
             for i, c in enumerate(mp.list()))
    ulist = u.list()
    du = lcm([c.denominator() for c in ulist])
    Ub = sum(((c * du).numerator())(xv) *
             ((Zv - al * xv) / K(be)) ** i
             for i, c in enumerate(ulist))
    db = du(xv)
    G = Fb.resultant(Tv * db - Ub, xv)
    if G.is_zero():
        raise UnsupportedCase("degenerate eliminant")
    G0s = []
    for G0, _ in G.factor():
        if G0.degree(Zv) <= 0:
            continue
        s = L(0)
        for mon, cf in zip(G0.monomials(), G0.coefficients()):
            s += L(cf) * u ** mon.degree(Tv) * z ** mon.degree(Zv)
        if s.is_zero():
            G0s.append(G0)
    if not G0s:
        raise UnsupportedCase("no component of the eliminant vanishes "
                              "on the curve")
    out = {}
    for G0 in G0s:
        Gz = G0.polynomial(Zv)
        r = Gz.leading_coefficient()
        if Gz.degree() > 0:
            r = r * G0.resultant(G0.derivative(Zv), Zv)
        r = T(r.polynomial(Tv))
        if r.is_zero():
            raise UnsupportedCase("degenerate eliminant")
        for q, _ in r.factor():
            if q.degree() > 0:
                out[tuple(q.list())] = q
    return list(out.values())


def _fibre_structure(L, u):
    """Branch values of u as irreducible polynomials q_j over K, with the
    reduced fibre divisors F_j and ramification indices e_j; also the
    reduced polar divisor F_inf and e_inf.  Returns None if some fibre is
    not homogeneous (then u is not Galois).  The branch values are the
    candidates of _branch_value_candidates whose fibre divisor q(u) is
    not reduced; each is tested exactly by divisor arithmetic."""
    K = L.constant_base_field()
    n = u.divisor_of_poles().degree()
    Dinf = u.divisor_of_poles()
    try:
        qs = _branch_value_candidates(L, u)
    except UnsupportedCase:
        return _fibre_structure_slow(L, u)
    data = []
    for q in qs:
        Z = (q(u)).divisor_of_zeros()
        if Z.degree() == 0:
            continue
        mults = set(m for _, m in Z.list())
        if mults == {1}:
            continue
        if len(mults) != 1:
            return None
        e = mults.pop()
        Fred = sum((Q.divisor() for Q, _ in Z.list()), L.divisor_group()(0))
        data.append((q, Fred, int(e)))
    mults = set(m for _, m in Dinf.list())
    if len(mults) != 1:
        return None
    einf = int(mults.pop())
    Finf = sum((Q.divisor() for Q, _ in Dinf.list()), L.divisor_group()(0))
    return n, data, Finf, einf


def _fibre_structure_slow(L, u):
    """Fallback for _fibre_structure via residue fields, used only when u
    and x do not generate the function field."""
    K = L.constant_base_field()
    n = u.divisor_of_poles().degree()
    du = u.differential()
    R = du.divisor() + 2 * u.divisor_of_poles()
    T = PolynomialRing(K, 'T')
    t = T.gen()
    fibres = {}
    Dinf = u.divisor_of_poles()
    for Q, mult in R.list():
        if mult <= 0:
            continue
        if Q in [q for q, _ in Dinf.list()]:
            continue
        KQ, fr, to = Q.residue_field(name='t%d' % len(fibres))
        val = to(u)
        q = T(val.minpoly()) if hasattr(val, 'minpoly') else t - K(val)
        if q.degree() == 1 and KQ is not K:
            q = t - K(val)
        key = tuple(q.list())
        fibres[key] = q
    data = []
    for key, q in fibres.items():
        Z = (q(u)).divisor_of_zeros()
        mults = set(m for _, m in Z.list())
        if len(mults) != 1:
            return None
        e = mults.pop()
        Fred = sum((Q.divisor() for Q, _ in Z.list()), L.divisor_group()(0))
        data.append((q, Fred, int(e)))
    mults = set(m for _, m in Dinf.list())
    if len(mults) != 1:
        return None
    einf = int(mults.pop())
    Finf = sum((Q.divisor() for Q, _ in Dinf.list()), L.divisor_group()(0))
    return n, data, Finf, einf


def _units_mod(e):
    return [c for c in range(1, e) if _gcd(c, e) == 1] if e > 1 else [0]


def kummer_test(L, u):
    """The Kummer criterion of the paper.  Returns (n, v, h, c) with v^n = c*h(u),
    K(u, v) = K(C), or None if u is not cyclic."""
    fs = _fibre_structure(L, u)
    if fs is None:
        return None
    n, data, Finf, einf = fs
    K = L.constant_base_field()
    T = PolynomialRing(K, 'T')
    ds = [n // e for _, _, e in data]
    degs = [q.degree() for q, _, _ in data]      # number of conjugate branch values
    dinf = n // einf
    if _gcd(dinf, *ds) != 1 if ds else dinf != 1:
        return None
    ranges = [_units_mod(e) for _, _, e in data]
    # normalise the first totally ramified branch value to c = 1
    first_tot = next((k for k, (_, _, e) in enumerate(data) if e == n), None)
    if first_tot is not None:
        ranges[first_tot] = [1]
    for cs in product(*ranges):
        lsum = sum(c * d * dg for c, d, dg in zip(cs, ds, degs))
        if lsum % dinf:
            continue
        cinf = lsum // dinf
        if einf > 1 and _gcd(cinf, einf) != 1:
            continue
        D = L.divisor_group()(0)
        for c, (_, Fred, _) in zip(cs, data):
            D += Integer(c) * Fred
        D -= Integer(cinf) * Finf
        if D.degree() != 0:
            continue
        basis = (-D).basis_function_space()
        if len(basis) != 1:
            continue
        v = basis[0]
        h = T(prod(q ** (c * d) for (q, _, _), c, d in zip(data, cs, ds)))
        w = v ** n / h(u)
        if not w.divisor().is_zero():
            continue
        c0 = K(L.base_field()(w))
        return n, v, h, c0
    return None


# ----------------------------------------------------------------------
#  Lemma 6.2 and Theorem 6.4: reduction of exponents, separable model
# ----------------------------------------------------------------------

def _reduce(u, v, n, num, den, c0):
    """Given v^n = c0 * num(u)/den(u) with num, den in K[T], return
    (v', h, c) with v'^n = c * h(u), h in K[T] with exponents in [0, n)
    (Lemma 6.2)."""
    T = num.parent()
    fac = {}
    for q, e in num.factor():
        fac[q] = fac.get(q, 0) + e
    for q, e in den.factor():
        fac[q] = fac.get(q, 0) - e
    c = c0 * num.leading_coefficient() / den.leading_coefficient()
    h = T(1)
    vv = v
    for q, e in fac.items():
        q = q.monic()
        eb = e % n
        h *= q ** eb
        vv *= q(u) ** (-((e - eb) // n))
    return vv, h, c


def separable_model(u, v, n, h, c0):
    """Theorem 6.4.  Given v^n = c0*h(u), return (u', v', h', c') with h'
    separable when the branch data allows it, and the input otherwise."""
    K = h.base_ring()
    T = h.parent()
    t = T.gen()
    fac = [(q.monic(), e) for q, e in h.factor()]
    linf = (-sum(e * q.degree() for q, e in fac)) % n
    best = None
    for c in range(1, n):
        if _gcd(c, n) != 1:
            continue
        exc = sum(q.degree() for q, e in fac if (c * e) % n != 1)
        exc += 1 if (linf and (c * linf) % n != 1) else 0
        if exc <= 1 and (best is None or exc < best[1]):
            best = (c, exc)
    if best is None:
        return u, v, h, c0
    c, exc = best
    # multiply the exponents by c
    vv, hh, cc = _reduce(u, v ** c, n, h ** c, T(1), c0 ** c)
    fac = [(q.monic(), e) for q, e in hh.factor()]
    bad = [q for q, e in fac if e != 1]
    if not bad:
        return u, vv, hh, cc
    # one rational finite exception: move it to infinity
    q0 = bad[0]
    a = -q0[0]
    u2 = 1 / (u - a)
    # hh(u) = hh(a + 1/u2) = u2^{-deg hh} HH(u2), HH the reverse of hh(a+T)
    HH = (hh(a + t)).reverse()
    vv2, hh2, cc2 = _reduce(u2, vv, n, HH, t ** hh.degree(), cc)
    return u2, vv2, hh2, cc2


# ----------------------------------------------------------------------
#  Step 6: the levels 2g+1 and 2g+2 of a hyperelliptic curve
# ----------------------------------------------------------------------

def _mobius_from_triples(a, b, Kbar):
    """Mobius map sending a[0],a[1],a[2] to b[0],b[1],b[2] (points of Kbar
    or the string 'inf'), returned as a 2x2 matrix over Kbar."""
    def to_std(p):
        # matrix sending p0,p1,p2 to 0, inf, 1
        p0, p1, p2 = p
        def col(z):
            return (z, Kbar(1)) if z != 'inf' else (Kbar(1), Kbar(0))
        (x0, y0), (x1, y1), (x2, y2) = col(p0), col(p1), col(p2)
        M = matrix(Kbar, [[y1, -x1], [y0, -x0]])
        num = M[0][0] * x2 + M[0][1] * y2
        den = M[1][0] * x2 + M[1][1] * y2
        return matrix(Kbar, [[M[0][0] * den, M[0][1] * den],
                             [M[1][0] * num, M[1][1] * num]])
    return to_std(b).inverse() * to_std(a)


def _apply(M, z):
    if z == 'inf':
        num, den = M[0][0], M[1][0]
    else:
        num, den = M[0][0] * z + M[0][1], M[1][0] * z + M[1][1]
    if den == 0:
        return 'inf'
    return num / den


def _projectively_equivalent(S, Tset, Kbar):
    S = list(S)
    Tset = list(Tset)
    if len(S) != len(Tset):
        return False
    a = S[:3]
    for b in product(Tset, repeat=3):
        if len(set(b)) < 3:
            continue
        M = _mobius_from_triples(a, b, Kbar)
        img = set(_apply(M, z) for z in S)
        if img == set(Tset):
            return True
    return False


def _equivalences(Sset, Tset, Kbar):
    """All Moebius transformations M with M(Sset) = Tset, as matrices."""
    Sset = list(Sset)
    Tset = list(Tset)
    if len(Sset) != len(Tset):
        return
    a = Sset[:3]
    seen = set()
    for b in product(Tset, repeat=3):
        if len(set(b)) < 3:
            continue
        M = _mobius_from_triples(a, b, Kbar)
        img = set(_apply(M, z) for z in Sset)
        if img == set(Tset):
            key = tuple(tuple(row) for row in M)
            if key not in seen:
                seen.add(key)
                yield M


def hyperelliptic_extra_levels(L, g, u2, v2, hpoly, c0):
    """Step 5 of the main algorithm, over the ground field, by the shape
    test of Prop. 8.5: the level n in {2g+1, 2g+2} is realised over k0
    if and only if some t in P^1(k0), moved to infinity, brings the
    hyperelliptic polynomial f to the form a(x - beta)^n + b, b != 0.
    The candidates t are finite: infinity when deg f = n; the k0-rational
    roots of f for n = 2g+1 (the point moved to infinity is then a branch
    point); and for n = 2g+2 the k0-rational roots of the coefficient
    conditions m*p*p'' = (m-1)*(p')^2, m = n - 1, on the x-derivative p
    of f_t(x) = x^(2g+2)*f(t + 1/x), which express that p is a perfect
    (n-1)-st power in x.  No enumeration of projective equivalences and
    no algebraic closure is used.  Non-rational solutions of the shape
    conditions are reported in the second return value."""
    out, needs_ext = [], []
    K = hpoly.base_ring()
    f = c0 * hpoly
    T = hpoly.parent()
    t = T.gen()
    B2 = PolynomialRing(K, names=('tt', 'xx'))
    tv, xv = B2.gens()
    D = 2 * g + 2
    ftx = sum(B2(f[k]) * (tv * xv + 1) ** k * xv ** (D - k)
              for k in range(f.degree() + 1))
    for n in (2 * g + 1, 2 * g + 2):
        cands = []
        if f.degree() == n:
            cands.append('inf')
        if n == 2 * g + 1:
            for r, _ in f.roots(K):
                cands.append(r)
        else:
            m = n - 1
            p = ftx.derivative(xv)
            qcond = m * p * p.derivative(xv).derivative(xv) \
                - (m - 1) * p.derivative(xv) ** 2
            Tt = PolynomialRing(K, 'tt')
            G = Tt(0)
            for cf in qcond.polynomial(xv).coefficients():
                G = G.gcd(Tt(cf.polynomial(tv)))
                if G.degree() == 0 and not G.is_zero():
                    break
            if G.is_zero():
                cands.extend([K(0), K(1), K(-1)])
            elif G.degree() > 0:
                Gsf = G // G.gcd(G.derivative())
                nrat = 0
                for r, _ in G.roots(K):
                    cands.append(r)
                    nrat += 1
                if nrat < Gsf.degree():
                    needs_ext.append((n, "non-rational solutions of the "
                                      "shape conditions"))
        found = False
        for t0 in cands:
            if found:
                break
            if t0 == 'inf':
                f1, U2, V2 = f, u2, v2
            else:
                ht = f(t0 + t)
                f1 = t ** (2 * g + 2 - ht.degree()) * ht.reverse()
                U2 = 1 / (u2 - t0)
                V2 = v2 * U2 ** (g + 1)
            if f1.degree() != n:
                continue
            a = f1.leading_coefficient()
            beta = -f1[n - 1] / (n * a)
            b = f1(beta)
            if b == 0 or f1 != a * (t - beta) ** n + b:
                continue
            u = V2
            v = U2 - beta
            q = t ** 2 - b
            cq = 1 / a
            if not (v ** n - cq * q(u)).is_zero():
                continue
            out.append((n, u, v, q, cq))
            found = True
    return out, needs_ext


# ----------------------------------------------------------------------
#  Main routine: Algorithm 7.3
# ----------------------------------------------------------------------


# ----------------------------------------------------------------------
#  Section 7.1: candidate branch divisors
# ----------------------------------------------------------------------

def _weight_of_sequence(seq):
    return sum(s - i for i, s in enumerate(seq))


def branch_data_of_level(g, n):
    """All (m, sequence, weight) with a separable model y^n = h(x) of
    degree m and genus g."""
    out = []
    for m in range(2, 4 * g + 5):
        t = (n - 1) * (m - 1) - gcd(n, m) + 1
        if t % 2 or t // 2 != g:
            continue
        A = [(a, b) for b in range(n) for a in range(2 * g + 1)
             if a * n + b * m <= 2 * g - 2]
        seq = tuple(sorted(a * n + b for a, b in A))
        if len(seq) != g:
            continue
        out.append((m, seq, _weight_of_sequence(seq)))
    return out


def candidate_branch_divisors(L, wpts, g, n, m, w, max_candidates=200):
    """Sums of distinct closed Weierstrass points of weight w and total
    degree m (Section 7.1)."""
    pool = [(P, P.degree()) for P, ww in wpts if ww == w]
    out = []
    def rec(i, deg, chosen):
        if len(out) >= max_candidates:
            return
        if deg == m:
            D = L.divisor_group()(0)
            for P in chosen:
                D += P.divisor()
            out.append(D)
            return
        if deg > m or i == len(pool):
            return
        P, dP = pool[i]
        rec(i + 1, deg + dP, chosen + [P])
        rec(i + 1, deg, chosen)
    rec(0, 0, [])
    return out


# ----------------------------------------------------------------------
#  Section 7.2: the eigenspace test
# ----------------------------------------------------------------------

def _eigen_dims(g, n, m):
    """dim of the sum of eigenspaces of index >= i, for i = 0 ... bmax."""
    bmax = (2 * g - 2) // m
    return [sum((2 * g - 2 - b * m) // n + 1
                for b in range(i, bmax + 1) if b * m <= 2 * g - 2)
            for i in range(bmax + 1)]


def eigenspace_test(L, Kdiv, S, g, n, m):
    """Proposition 7.2: check h^0(K - iS) against the eigenspace
    dimensions, and return the list of spaces H^0(K - iS)."""
    bmax = (2 * g - 2) // m
    want = _eigen_dims(g, n, m)
    spaces = []
    for i in range(bmax + 1):
        V = (Kdiv - Integer(i) * S).basis_differential_space() \
            if hasattr(Kdiv, 'basis_differential_space') else None
        B = (Kdiv - Integer(i) * S).basis_function_space()
        if len(B) != want[i]:
            return None
        spaces.append(B)
    return spaces


# ----------------------------------------------------------------------
#  Section 7.3: the quotient function
# ----------------------------------------------------------------------

def _derivative_subspace(L, D, S, n):
    """The derivative subspace of the paper.  The subspace of L(D) of functions f with
    ord_P(df) >= n-1 at every point P of the support of S, returned as a
    list of basis elements.  The condition is linear over the ground
    field: df lies in the differential space of the divisor -2D, and the
    condition is membership in the subspace of the divisor (n-1)S - 2D,
    both Riemann-Roch spaces of k0-rational divisors.  Sage's
    differential_space(D) is {w : div(w) >= D}."""
    B = D.basis_function_space()
    if len(B) < 2:
        return B
    E = Integer(-2) * D
    WE, fromE, toE = E.differential_space()
    WS, fromS, toS = (E + Integer(n - 1) * S).differential_space()
    U = WE.subspace([toE(fromS(v)) for v in WS.basis()])
    Q = WE.quotient(U)
    rows = []
    for f in B:
        df = f.differential()
        if df.is_zero():
            rows.append(list(Q.zero()))
            continue
        if not (df.divisor() >= E):
            return []
        rows.append(list(Q(toE(df))))
    k0 = L.constant_base_field()
    M = matrix(k0, rows)
    return [sum(cc * b for cc, b in zip(v, B)) for v in M.kernel().basis()]


def _nonconstant_ratio(B):
    """The quotient of a two dimensional space of functions containing the
    constants, normalised to be non-constant.  When one basis element is
    constant the other is returned scaled by it, which keeps coefficients
    small."""
    f, h = B[0], B[1]
    if f.differential().is_zero() and not h.differential().is_zero():
        return h / f
    if h.differential().is_zero() and not f.differential().is_zero():
        return f / h
    for a, b in ((f, h), (h, f), (f + h, h), (f, f + h)):
        if b.is_zero():
            continue
        r = a / b
        if not r.differential().is_zero():
            return r
    raise UnsupportedCase("the pencil produced no non-constant ratio")


def _field_elements(K, H):
    """Elements of the number field K of height at most H: fractions for
    the rationals, small integer combinations of the power basis
    otherwise."""
    try:
        if K == QQ:
            vals = set()
            for num in range(-H, H + 1):
                for den in range(1, H + 1):
                    vals.add(QQ(num) / den)
            return sorted(vals)
    except Exception:
        pass
    try:
        basis = K.power_basis()
    except Exception:
        basis = [K(1)]
    vals = set()
    for tup in product(range(-H, H + 1), repeat=len(basis)):
        vals.add(sum(K(c) * b for c, b in zip(tup, basis)))
    return list(vals)


def _cut_to_pencil(L, Kdiv, S, bmax, budget=400):
    """Case (a) of Theorem 8.2: cut H^0(K - bmax S) to dimension two by
    imposing vanishing at closed points off S, accepting a point exactly
    when the dimension drops by one.  Closed points are enumerated above
    places of k0(pi0) of increasing degree and height, together with the
    infinite places, as in the proof of the theorem; no knowledge of the
    quotient function is used."""
    Fx = L.base_field()
    O = Fx.maximal_order()
    x = Fx.gen()
    K = L.constant_base_field()
    Ssupp = set(S.support())
    Dcur = Kdiv - Integer(bmax) * S
    dim = len(Dcur.basis_function_space())
    tried = 0

    def places():
        for P in L.places_infinite():
            yield P
        H = 1
        seen = set()
        while True:
            polys = [x - a for a in _field_elements(K, H)]
            for D in range(2, H + 1):
                for tup in product(range(-H, H + 1), repeat=D):
                    polys.append(x ** D + sum(Fx(K(c)) * x ** i
                                              for i, c in enumerate(tup)))
            for q in polys:
                key = str(q)
                if key in seen:
                    continue
                seen.add(key)
                try:
                    pl = O.ideal(q).place()
                except Exception:
                    continue
                for P in L.places_above(pl):
                    yield P
            H += 1

    for P in places():
        if dim <= 2 or tried >= budget:
            break
        tried += 1
        if P in Ssupp:
            continue
        Dnew = Dcur - P.divisor()
        if len(Dnew.basis_function_space()) == dim - 1:
            Dcur = Dnew
            dim -= 1
    if dim != 2:
        raise UnsupportedCase("case (a): the enumeration budget was "
                              "exhausted before reaching dimension two")
    return Dcur.basis_function_space()


def _rational_value_of(L, f, P):
    """The value of f at the place P as an element of the constant field,
    or None if it is not rational."""
    K = L.constant_base_field()
    try:
        KP, fr, to = P.residue_field()
        val = to(f)
    except Exception:
        return None
    if KP is K:
        return K(val)
    try:
        mp = val.minpoly()
        if mp.degree() == 1:
            return K(-mp[0])
    except Exception:
        pass
    try:
        return K(val)
    except Exception:
        return None


def quotient_functions(L, Kdiv, S, g, n, m, wpts, verbose=False):
    """Theorem 8.2.  A list of candidate Moebius transforms of the quotient
    function, computed over the ground field; each candidate is tested by
    the Kummer criterion in step 4.  Raises NeedsBaseChange in case (d')."""
    bmax = (2 * g - 2) // m
    A = (2 * g - 2 - bmax * m) // n
    d = gcd(n, m)
    e = n // d
    c = (n - 1 - bmax) * m // d - e - 1
    if verbose:
        print("      (n,m)=(%d,%d)  bmax=%d  A=%d  c=%d  d=%d"
              % (n, m, bmax, A, c, d))
    Dtop = Kdiv - Integer(bmax) * S
    Vtop = Dtop.basis_function_space()
    if A >= 1:
        # case (a)
        pencil = _cut_to_pencil(L, Kdiv, S, bmax)
        return [_nonconstant_ratio(pencil)]
    if len(Vtop) != 1:
        return []
    if c >= 1:
        # case (b): the fibre at infinity is read off div(omega_0), where
        # omega_0 = f dx0 for f the generator of the top eigenspace, so
        # div(omega_0) = div(f) + Kdiv.
        R = Vtop[0].divisor() + Kdiv - Integer(bmax) * S
        if any(mm < 0 or mm % c for _, mm in R.list()):
            if verbose:
                print("        case (b): div(omega_0) - bmax*S is not "
                      "c times an effective divisor")
            return []
        Qbar = sum((Integer(mm // c) * P.divisor() for P, mm in R.list()),
                   L.divisor_group()(0))
        if Qbar.degree() != d:
            if verbose:
                print("        case (b): the fibre at infinity has degree "
                      "%d, expected %d" % (Qbar.degree(), d))
            return []
        B = _derivative_subspace(L, Integer(e) * Qbar, S, n)
        if len(B) != 2:
            if verbose:
                print("        case (b): the derivative condition cut a "
                      "space of dimension %d" % len(B))
            return []
        return [_nonconstant_ratio(B)]
    if d == 1:
        # case (c): rational Weierstrass points off S, the places over
        # x = infinity first (the choice Q = Q_infty of the paper gives
        # u a Moebius transform of x with small coefficients)
        out = []
        ordered = sorted(wpts, key=lambda t: 0 if t[0].is_infinite_place()
                         else 1)
        for P, _ in ordered:
            if P.degree() != 1 or S.multiplicity(P) > 0:
                continue
            B = _derivative_subspace(L, Integer(n) * P.divisor(), S, n)
            if len(B) == 2:
                out.append(_nonconstant_ratio(B))
        return out
    # case (d): d > 1, A = 0, c = 0
    out = []
    rational_point = False
    for P in S.support():
        if P.degree() == 1:
            rational_point = True
            B = _derivative_subspace(L, Integer(n) * P.divisor(),
                                     S - P.divisor(), n)
            if len(B) == 2:
                out.append(_nonconstant_ratio(B))
    if d < m < n:
        # the pencil route: non-reduced fibres of the ratio of
        # H^0(K - (bmax-1)S), which has dimension two here
        W = (Kdiv - Integer(bmax - 1) * S).basis_function_space()
        if len(W) == 2:
            yp = _nonconstant_ratio(W)
            values = [None]                       # None encodes infinity
            Zdy = yp.differential().divisor()
            poles = set(yp.divisor_of_poles().support())
            for P, mm in Zdy.list():
                if mm <= 0 or P in poles:
                    continue
                t0 = _rational_value_of(L, yp, P)
                if t0 is not None and t0 not in values:
                    values.append(t0)
            for t0 in values:
                Zt = yp.divisor_of_poles() if t0 is None \
                    else (yp - t0).divisor_of_zeros()
                mults = set(mm for _, mm in Zt.list())
                if mults != {m // d}:
                    continue
                Zbar = sum((P.divisor() for P, _ in Zt.list()),
                           L.divisor_group()(0))
                if Zbar.degree() != d:
                    continue
                B = _derivative_subspace(L, Integer(e) * Zbar, S, n)
                if len(B) == 2:
                    out.append(_nonconstant_ratio(B))
    if out or rational_point or d < m < n:
        return out
    # case (d'): m = d or m >= n, and no rational branch point
    P0 = min(S.support(), key=lambda P: P.degree())
    raise NeedsBaseChange(P0, "case (d'): base change to the residue field "
                          "of a closed point of degree %d" % P0.degree())


# ----------------------------------------------------------------------
#  Main algorithm
# ----------------------------------------------------------------------

def _verify(n, u, v, h, c):
    """Verification by division: v^n = c*h(u) in the function field and
    deg u = n."""
    try:
        if u.divisor_of_poles().degree() != n:
            return False
        return (v ** n - c * h(u)).is_zero()
    except Exception:
        return False


def _is_separable(h):
    return h.gcd(h.derivative()).degree() == 0


def _tidy_model(n, u, v, h, c):
    """Affine normalisation of v^n = c*h(u).  Centres h by killing the
    coefficient of T^(m-1), and over QQ clears denominators and absorbs
    n-th powers of the constant into v; over other fields h is made
    monic.  Returns (u2, v2, h2, c2) with v2^n = c2*h2(u2); the identity
    is re-verified by the caller."""
    T = h.parent().gen()
    K = h.base_ring()
    m = h.degree()
    beta = -h[m - 1] / (m * h[m])
    h1 = h(T + beta)
    u1 = u - beta
    ch = c * h1
    if not K.is_prime_field():
        r = ch.leading_coefficient()
        return u1, v, ch / r, r
    den = lcm([a.denominator() for a in ch.list() if a != 0])
    num = gcd([ZZ(a * den) for a in ch.list() if a != 0])
    r = QQ(num) / QQ(den)
    h2 = ch / r
    if h2.leading_coefficient() < 0:
        h2, r = -h2, -r
    F = QQ(r).factor()
    s, t = QQ(F.unit()), QQ(1)
    for p, e in F:
        q, rem = divmod(e, n)
        t *= QQ(p) ** q
        s *= QQ(p) ** rem
    v1 = v / t
    if n % 2 and s < 0:
        v1, s = -v1, -s
    return u1, v1, h2, s


def _attempt(L, Kdiv, wpts, g, n, m, seq, w, verbose=False):
    """Steps 2-4 for one level and one pair (n, m) over the field of L.
    Returns a list of verified outputs (n, u, v, h, c).  Raises
    NeedsBaseChange in case (d')."""
    results = []
    for S in candidate_branch_divisors(L, wpts, g, n, m, w):
        if eigenspace_test(L, Kdiv, S, g, n, m) is None:
            continue
        for u in quotient_functions(L, Kdiv, S, g, n, m, wpts, verbose):
            res = kummer_test(L, u)
            if res is None or res[0] != n:
                continue
            nn, v, h, cc = res
            u2, v2, h2, cc2 = separable_model(u, v, nn, h, cc)
            if not _is_separable(h2):
                continue
            u2, v2, h2, cc2 = _tidy_model(nn, u2, v2, h2, cc2)
            if not _verify(nn, u2, v2, h2, cc2):
                continue
            results.append((nn, u2, v2, h2, cc2))
            break
        if results:
            break
    return results


def superelliptic_levels(F, nmax=None, verbose=False):
    """The main algorithm over the ground field, with the base change of case
    (d') performed where Theorem 8.2 requires it.  Returns a list of
    (n, u, v, h, c) with v^n = c*h(u); entries obtained after a base
    change carry the extension as a sixth component."""
    L, x, y, lc = function_field(F)
    k0 = L.constant_base_field()
    g = L.genus()
    if g < 2:
        raise ValueError("genus %s < 2" % g)
    if nmax is None:
        nmax = g + 2
    p = k0.characteristic()
    import time as _time
    _ts = _time.time()
    wpts = weierstrass_points(L, verbose=verbose)
    if verbose:
        print("      [timing] weierstrass_points total %.1fs"
              % (_time.time() - _ts))
    Kdiv = canonical_divisor(L)
    results, skipped = [], []
    for n in range(2, nmax + 1):
        if p and n % p == 0:
            continue
        for (m, seq, w) in branch_data_of_level(g, n):
            if m < 3:
                continue
            try:
                _ta = _time.time()
                found = _attempt(L, Kdiv, wpts, g, n, m, seq, w, verbose)
                if verbose:
                    print("      [timing] level %d, m=%d attempt %.1fs"
                          % (n, m, _time.time() - _ta))
            except NeedsBaseChange as exc:
                # case (d'): rerun this level over the residue field
                try:
                    KP = exc.place.residue_field()[0]
                    try:
                        K1 = KP.absolute_field('w0')
                    except Exception:
                        K1 = KP
                    LK, xK, yK = base_change(L, K1)
                    wptsK = weierstrass_points(LK)
                    KdivK = canonical_divisor(LK)
                    foundK = _attempt(LK, KdivK, wptsK, g, n, m, seq, w,
                                      verbose)
                    for (nn, u2, v2, h2, cc2) in foundK:
                        results.append((nn, u2, v2, h2, cc2, K1))
                except UnsupportedCase as exc2:
                    skipped.append((n, m, str(exc2)))
                except NeedsBaseChange:
                    skipped.append((n, m, "base change did not produce a "
                                    "rational branch point"))
                continue
            except UnsupportedCase as exc:
                skipped.append((n, m, str(exc)))
                continue
            for r in found:
                results.append(r)
            if found:
                break
    # step 5: the exceptional levels of a hyperelliptic curve
    for r in list(results):
        if r[0] == 2:
            _, u2, v2, h2, cc2 = r[:5]
            extra, needs_ext = hyperelliptic_extra_levels(L, g, u2, v2,
                                                          h2, cc2)
            for e in extra:
                results.append(e)
            for (nn, tt) in needs_ext:
                skipped.append((nn, 2, "step 5: gamma^{-1}(infinity) not "
                                "rational over the ground field"))
    if skipped:
        print("reported cases:")
        for n, m, why in skipped:
            print("   level %d, deg h = %d: %s" % (n, m, why))
    # rewrite u, v in the coordinates of the input polynomial (y = lc * Y)
    return [(r[0], to_XY(r[1], lc), to_XY(r[2], lc)) + tuple(r[3:])
            for r in results]


def show(results):
    """Print one block per level found:

        level n:
          u   = <element of k(C)>
          v   = <element of k(C)>
          v^n = <polynomial in u>

    with the constant c folded into the polynomial."""
    for r in results:
        n, u, v, h, c = r[:5]
        ext = ("  (over %s)" % r[5]) if len(r) > 5 else ""
        if v is None:
            print("level", n, ":", u)
            continue
        rhs = (c * h).change_variable_name('u')
        print("level %d%s:" % (n, ext))
        print("  u   = %s" % u)
        print("  v   = %s" % v)
        print("  v^%d = %s" % (n, rhs))
        print()

